Quantum Computing and Visualization: A Disruptive Technological Change Ahead

The focus of this Visualization Viewpoints article is to provide some background on Quantum Computing (QC), to explore ideas related to how visualization helps in understanding QC, and examine how QC might be useful for visualization with the growth and maturation of both technologies in the future. In a quickly evolving technology landscape, QC is emerging as a promising pathway to overcome the growth limits in classical computing. In some cases, QC platforms offer the potential to vastly outperform the familiar classical computer by solving problems more quickly or that may be intractable on any known classical platform. As further performance gains for classical computing platforms are limited by diminishing Moore's Law scaling, QC platforms might be viewed as a potential successor to the current field of exascale-class platforms. While present-day QC hardware platforms are still limited in scale, the field of quantum computing is robust and rapidly advancing in terms of hardware capabilities, software environments for developing quantum algorithms, and educational programs for training the next generation of scientists and engineers. After a brief introduction to QC concepts, the focus of this article is to explore the interplay between the fields of visualization and QC. First, visualization has played a role in QC by providing the means to show representations of the quantum state of single-qubits in superposition states and multiple-qubits in entangled states. Second, there are a number of ways in which the field of visual data exploration and analysis may potentially benefit from this disruptive new technology though there are challenges going forward.

==> codes/classical_vs_quantum_walk_chart.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d0bcdf11",
   "metadata": {},
   "outputs": [],
   "source": [
    "# source: https://gist.github.com/qubyte/3768908"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "id": "74e68de1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\"\"\"\n",
    "Requires matplotlib for plotting. Tested with python 27. If you want to try this\n",
    "without plotting, remove the final two lines and the pylab import. The guts only\n",
    "depends on math and will work with vanilla python.\n",
    "\"\"\"\n",
    "import math\n",
    "import pylab\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "\n",
    "def probabilities(posn):\n",
    "    \"\"\"Returns a list of the probabilies for each place.\"\"\"\n",
    "    return [sum([abs(amp) ** 2 for amp in place]) for place in posn]\n",
    "\n",
    "\n",
    "def normalise(posn):\n",
    "    \"\"\"Normalise function to normalise an input 1D line.\"\"\"\n",
    "    N = math.sqrt(sum(probabilities(posn)))\n",
    "    return [[amp / N for amp in place] for place in posn]\n",
    "\n",
    "\n",
    "def timestep(posn):\n",
    "    \"\"\"Defines action of a timestep, i.e. a Hadamard gate on each element.\"\"\"\n",
    "    return normalise([[x[0] + x[1], x[0] - x[1]] for x in posn])\n",
    "\n",
    "\n",
    "def shift(coin):\n",
    "    \"\"\"Shift the up elements leftwards and the down elements rightwards.\"\"\"\n",
    "    newposn = [[0, 0] for i in range(len(coin))]\n",
    "    for j in range(1, len(posn) - 1):\n",
    "        newposn[j + 1][0] += coin[j][0]\n",
    "        newposn[j - 1][1] += coin[j][1]\n",
    "    return normalise(newposn)\n",
    "\n",
    "\n",
    "# Initialise lists.\n",
    "#min, max = -500, 501\n",
    "#min, max = -100, 101\n",
    "min, max = -50, 51\n",
    "posn = [[0, 0] for i in range(min, max)]\n",
    "posn[-min] = [1 / math.sqrt(2), 1j / math.sqrt(2)]\n",
    "\n",
    "# Run for some steps...\n",
    "for time in range(-min):\n",
    "    posn = shift(timestep(posn))\n",
    "    \n",
    "# \n",
    "probs = probabilities(posn)\n",
    "\n",
    "# Plot.\n",
    "#pylab.plot(range(min, max), probabilities(posn))\n",
    "pylab.plot(range(min, max), probs)\n",
    "pylab.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "id": "15b23b01",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(range(min,max), probs)\n",
    "plt.xlabel('position')\n",
    "plt.ylabel('probability')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "id": "31332422",
   "metadata": {},
   "outputs": [],
   "source": [
    "def smooth(s, window=3):\n",
    "    d = s\n",
    "    w = window//2 # half width\n",
    "    for i in range(len(s)):\n",
    "        n = 0\n",
    "        acc = 0.0\n",
    "        \n",
    "        for j in range(-w, w):\n",
    "            if (i+j >= 0) and (i+j < len(s)):\n",
    "                n += 1\n",
    "                acc += s[i+j]\n",
    "            \n",
    "        d[i] = acc / n\n",
    "    return d"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "id": "61bad096",
   "metadata": {},
   "outputs": [],
   "source": [
    "# https://en.wikipedia.org/wiki/Gaussian_function\n",
    "def gen_gaussian(min, max, n, std_dev=-1.0):\n",
    "    \n",
    "    d = list(range(n))\n",
    "    avg = (max+min)/2\n",
    "    dx = (max-min+1)/n\n",
    "    x = float(min)\n",
    "    \n",
    "    if (std_dev < 0.0):\n",
    "        std_dev = 0.25 * n\n",
    "        \n",
    "    std_dev_squared = std_dev * std_dev\n",
    "    \n",
    "    c = 1.0 / (std_dev * math.sqrt(2.0 * math.pi) )\n",
    "    \n",
    "    for i in range(n):\n",
    "        t = (x - avg)*(x - avg)\n",
    "        t = t / (std_dev_squared)\n",
    "        t *= -0.5\n",
    "        d[i] = c * math.exp(t)\n",
    "        x += dx\n",
    "        \n",
    "    return d"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "id": "13f6fa51",
   "metadata": {},
   "outputs": [],
   "source": [
    "# for the quantum walk, we only want to keep the even-numbered values since\n",
    "# the odd numbered value probabilities are always zero\n",
    "# see https://www.tandfonline.com/doi/abs/10.1080/00107151031000110776, Fig. 6\n",
    "\n",
    "probs_even = [ probs[i]  for i in range(len(probs)) if (i % 2 == 0)]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 118,
   "id": "3f12857f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "\n",
    "x = np.arange(min, max, len(probs)/len(probs_even))\n",
    "plt.plot(x, probs_even)\n",
    "\n",
    "plt.plot(x, gen_gaussian(min,max,len(probs_even),std_dev=5.0), linestyle=\"dashed\")\n",
    "\n",
    "plt.xlabel('position')\n",
    "plt.ylabel('probability')\n",
    "plt.legend([\"quantum walk (ideal)\", \"classical walk (ideal)\"])\n",
    "plt.savefig(\"quantum_vs_classical_walk_fig.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "078255b7",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "22dd21bb",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> codes/python_vs_quantum_example.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d2d11ac8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# w.bethel, aug 2023\n",
    "# classical and quantum code that implements a controlled not operation on 3 bits\n",
    "# for our CG&A Vis Viewpoints article"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "66c0e093",
   "metadata": {},
   "outputs": [],
   "source": [
    "# flip bits example\n",
    "in_data = [0b000, 0b001, 0b010, 0b011, 0b100, 0b101, 0b110, 0b111]\n",
    "out_data = [~i for i in in_data]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e9ee7c58",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "4413754f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "in_data = \n",
      "000\n",
      "001\n",
      "010\n",
      "011\n",
      "100\n",
      "101\n",
      "110\n",
      "111\n",
      "out_data = \n",
      "111\n",
      "110\n",
      "101\n",
      "100\n",
      "011\n",
      "010\n",
      "001\n",
      "000\n"
     ]
    }
   ],
   "source": [
    "print(\"in_data = \")\n",
    "for i in in_data:\n",
    "    print(f'{i:03b}')\n",
    "print(\"out_data = \")\n",
    "for i in out_data:\n",
    "    print(f'{i&0b111:03b}')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "26941cd7",
   "metadata": {},
   "outputs": [],
   "source": [
    "# if bit 0 is set, then flip the state of bits 2 and 3\n",
    "\n",
    "in_data = [0b000, 0b001, 0b010, 0b011, \n",
    "           0b100, 0b101, 0b110, 0b111]\n",
    "\n",
    "conditional_flip = lambda x: ~(x&0b110) | x&0b1 \\\n",
    "    if x & 0b1 else x\n",
    "\n",
    "out_data = [ conditional_flip(i)  for i in in_data]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "fc596b48",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['000', '001', '010', '011', '100', '101', '110', '111']\n",
      "['000', '111', '010', '101', '100', '011', '110', '001']\n"
     ]
    }
   ],
   "source": [
    "print(['{:03b}'.format(item & 0b111) for item in in_data])\n",
    "print(['{:03b}'.format(item & 0b111) for item in out_data])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "77e2122c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import time\n",
    "\n",
    "import numpy as np\n",
    "from qiskit import QuantumCircuit, QuantumRegister, ClassicalRegister\n",
    "from qiskit import IBMQ, Aer, assemble, transpile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "eddc3e62",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">                ░ ┌─┐      \n",
       "q_0: ──■────■───░─┤M├──────\n",
       "     ┌─┴─┐  │   ░ └╥┘┌─┐   \n",
       "q_1: ┤ X ├──┼───░──╫─┤M├───\n",
       "     └───┘┌─┴─┐ ░  ║ └╥┘┌─┐\n",
       "q_2: ─────┤ X ├─░──╫──╫─┤M├\n",
       "          └───┘ ░  ║  ║ └╥┘\n",
       "c: 3/══════════════╩══╩══╩═\n",
       "                   0  1  2 </pre>"
      ],
      "text/plain": [
       "                ░ ┌─┐      \n",
       "q_0: ──■────■───░─┤M├──────\n",
       "     ┌─┴─┐  │   ░ └╥┘┌─┐   \n",
       "q_1: ┤ X ├──┼───░──╫─┤M├───\n",
       "     └───┘┌─┴─┐ ░  ║ └╥┘┌─┐\n",
       "q_2: ─────┤ X ├─░──╫──╫─┤M├\n",
       "          └───┘ ░  ║  ║ └╥┘\n",
       "c: 3/══════════════╩══╩══╩═\n",
       "                   0  1  2 "
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# example that uses a cnot gate to flip the state of q1 and q2 depending on the state of q0\n",
    "num_qubits=3\n",
    "num_classical_bits=3\n",
    "\n",
    "q = QuantumRegister(num_qubits, 'q')\n",
    "c = ClassicalRegister(num_classical_bits, 'c')\n",
    "qc = QuantumCircuit(q, c)\n",
    "\n",
    "qc.cx(q[0], q[1])\n",
    "qc.cx(q[0], q[2])\n",
    "\n",
    "qc.barrier()\n",
    "\n",
    "qc.measure(q[0], c[0])\n",
    "qc.measure(q[1], c[1])\n",
    "qc.measure(q[2], c[2])\n",
    "\n",
    "qc.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ca997dba",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

